Crossover exponents, fractal dimensions and logarithms in Landau-Potts field theories

We compute the crossover exponents of all quadratic and cubic deformations of critical field theories with permutation symmetry $S_q$ in $d=6-\epsilon$ (Landau-Potts field theories) and $d=4-\epsilon$ (hypertetrahedral models) up to three loops.We use our results to determine the $\epsilon$-expansion of the fractal dimension of critical clusters in the most interesting cases, which include spanning trees and forests ($q\to0$), and bond percolations ($q\to1$). We also explicitly verify several expected degeneracies in the spectrum of relevant operators for natural values of $q$ upon analytic continuation, which are linked to logarithmic corrections of CFT correlators, and use the $\epsilon$-expansion to determine the universal coefficients of such logarithms.

==> anc/ancillary-file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77422,       2218]
NotebookOptionsPosition[     72899,       2136]
NotebookOutlinePosition[     73268,       2152]
CellTagsIndexPosition[     73225,       2149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is the ancillary file for the paper \[OpenCurlyDoubleQuote]Crossover \
exponents, fractal dimensions and logarithms in Landau-Potts field theories\
\[CloseCurlyDoubleQuote] by M. Safari, G. P. Vacca and O. Zanusso.

In the two sections there are all the critical exponents that necessary to \
obtain the computations presented in the paper. Consider running each section \
independently, as they share some notation.

The notation should be self-explanatory, but in case of questions please send \
an email to: omar.zanusso@unipi.it\
\>", "Text",
 CellChangeTimes->{{3.807506595333815*^9, 3.807506694960862*^9}, {
   3.80750673354698*^9, 3.807506777978488*^9}, 3.807506926624703*^9, {
   3.8075070320337563`*^9, 3.8075070837983093`*^9}, {3.807507116433406*^9, 
   3.807507118455428*^9}, {3.808324431249612*^9, 3.808324433672893*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"aa8ac970-ca0e-4f84-822d-8371c3696994"],

Cell[CellGroupData[{

Cell["Landau-Potts Model in d=6-\[Epsilon]", "Section",
 CellChangeTimes->{{3.8075032805106*^9, 3.807503295694628*^9}, {
  3.807505536489979*^9, 3.807505539157185*^9}, {3.8075055892934523`*^9, 
  3.807505595036668*^9}},ExpressionUUID->"b3c358ca-114c-49b3-9b5e-\
df084cde2753"],

Cell[CellGroupData[{

Cell["beta functions of the coupling \[Lambda]", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 3.807504382804721*^9}, {
  3.807506559952937*^9, 
  3.8075065606741953`*^9}},ExpressionUUID->"f0691eb9-5a7d-4bbd-ad6c-\
ec8fe1b39e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Epsilon]", " ", "\[Lambda]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "-", 
       RowBox[{"3", " ", "q"}]}], ")"}], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox["\[Lambda]", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1340", "-", 
       RowBox[{"794", " ", "q"}], "+", 
       RowBox[{"125", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1159112", "-", 
           RowBox[{"1021920", " ", "q"}], "+", 
           RowBox[{"309924", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"33085", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}]}], "20736"], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"212", "-", 
          RowBox[{"158", " ", "q"}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "3"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.807505600658156*^9, 3.807505601859499*^9}, {
  3.807505663404776*^9, 3.8075056651488543`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8a3a8793-ceb8-4f10-a77c-82438bfdfe32"]
}, Closed]],

Cell[CellGroupData[{

Cell["anomalous dimension", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504392960141*^9}},ExpressionUUID->"4d27e23b-f917-4d03-a512-\
5e9aed7d5811"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eta", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"100", "-", 
       RowBox[{"76", " ", "q"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "113704"}], "+", 
           RowBox[{"122352", " ", "q"}], "-", 
           RowBox[{"43140", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"5195", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}]}], "31104"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"22", " ", "q"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.807505695671974*^9, 3.807505704286254*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4effc3cf-a6a4-4459-9161-d04a822a2dec"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
critical exponents of the quadratic sector, \[OpenCurlyDoubleQuote]2\
\[CloseCurlyDoubleQuote] stands for quadratic, while the last number is the \
spin\
\>", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504443172003*^9}},ExpressionUUID->"64c37727-b790-4d4d-9c09-\
fb7d6307c221"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"theta2s0", "=", 
    RowBox[{"2", "+", 
     RowBox[{
      FractionBox["5", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "108"], " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"580", "-", 
        RowBox[{"484", " ", "q"}], "+", 
        RowBox[{"97", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "991064"}], "+", 
            RowBox[{"1115544", " ", "q"}], "-", 
            RowBox[{"414456", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"52225", " ", 
             SuperscriptBox["q", "3"]}]}], ")"}]}], "31104"], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "164"}], "+", 
           RowBox[{"178", " ", "q"}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta2s1", "=", 
    RowBox[{"2", "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        RowBox[{"5", " ", "q"}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "216"], " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2060", "-", 
        RowBox[{"1229", " ", "q"}], "+", 
        RowBox[{"194", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1795520"}], "+", 
            RowBox[{"1594056", " ", "q"}], "-", 
            RowBox[{"486456", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"52225", " ", 
             SuperscriptBox["q", "3"]}]}], ")"}]}], "31104"], "+", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "308"}], "+", 
           RowBox[{"226", " ", "q"}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta2s2", "=", 
   RowBox[{"2", "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "q"}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"368", "+", 
       RowBox[{"31", " ", "q"}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "340832"}], "+", 
           RowBox[{"93072", " ", "q"}], "+", 
           RowBox[{"15204", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"5195", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}]}], "31104"], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "-", 
          RowBox[{"26", " ", "q"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80750573147621*^9, 3.80750578146168*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"334ddda9-cdd6-4e53-9930-85b10c84a751"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
critical exponents of the cubic sector, \[OpenCurlyDoubleQuote]3\
\[CloseCurlyDoubleQuote] stands for cubic, while the last number is the spin\
\>", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.8075044573390102`*^9}},ExpressionUUID->"44fcfed2-f02c-43c1-bf44-\
8c74d7d8f8a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"theta3s0", "=", 
    RowBox[{
     FractionBox["\[Epsilon]", "2"], "+", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"3", " ", "q"}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["5", "144"], " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1340", "-", 
        RowBox[{"794", " ", "q"}], "+", 
        RowBox[{"125", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1159112"}], "+", 
            RowBox[{"1021920", " ", "q"}], "-", 
            RowBox[{"309924", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"33085", " ", 
             SuperscriptBox["q", "3"]}]}], ")"}]}], "20736"], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "212"}], "+", 
           RowBox[{"158", " ", "q"}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta3s2", "=", 
    RowBox[{
     FractionBox["\[Epsilon]", "2"], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "q"}], ")"}], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "432"], " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"13740", "-", 
        RowBox[{"4024", " ", "q"}], "+", 
        RowBox[{"349", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14820248"}], "+", 
            RowBox[{"7401936", " ", "q"}], "-", 
            RowBox[{"1365204", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"88865", " ", 
             SuperscriptBox["q", "3"]}]}], ")"}]}], "62208"], "+", 
        RowBox[{
         FractionBox["1", "24"], " ", 
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2828"}], "+", 
           RowBox[{"1014", " ", "q"}], "-", 
           RowBox[{"156", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta3s3", "=", 
   RowBox[{
    FractionBox["\[Epsilon]", "2"], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "q"}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1340"}], "+", 
       RowBox[{"14", " ", "q"}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1159112", "-", 
            RowBox[{"309792", " ", "q"}], "+", 
            RowBox[{"12732", " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"5195", " ", 
             SuperscriptBox["q", "3"]}]}], ")"}]}], "20736"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "212"}], "-", 
          RowBox[{"42", " ", "q"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.807505803655167*^9, 3.8075058517081738`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a899b6fb-eb49-4c39-a45f-10d5b747131c"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
critical exponents of the two vectors in the cubic sector, \
\[OpenCurlyDoubleQuote]3\[CloseCurlyDoubleQuote] stands for cubic, while the \
last number is the spin\
\>", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 3.8075044573390102`*^9}, {
  3.807506507329973*^9, 
  3.807506518986985*^9}},ExpressionUUID->"6e9ce9c5-485e-4b08-b7ad-\
e494dce1fac1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"theta3s1", "=", 
    RowBox[{
     FractionBox["\[Epsilon]", "2"], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", 
        RowBox[{"18", " ", "q"}], "-", 
        SqrtBox[
         RowBox[{"1156", "-", 
          RowBox[{"348", " ", "q"}], "+", 
          RowBox[{"81", " ", 
           SuperscriptBox["q", "2"]}]}]]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"432", " ", 
        SqrtBox[
         RowBox[{"1156", "-", 
          RowBox[{"348", " ", "q"}], "+", 
          RowBox[{"81", " ", 
           SuperscriptBox["q", "2"]}]}]]}]], 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6750"}], " ", 
         SuperscriptBox["q", "3"]}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"238", "+", 
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"1156", "-", 
              RowBox[{"348", " ", "q"}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{"8075", "+", 
           RowBox[{"338", " ", 
            SqrtBox[
             RowBox[{"1156", "-", 
              RowBox[{"348", " ", "q"}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"95992", "+", 
           RowBox[{"3619", " ", 
            SqrtBox[
             RowBox[{"1156", "-", 
              RowBox[{"348", " ", "q"}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "217070685"}], " ", 
              SuperscriptBox["q", "6"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["q", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"61566143", "+", 
                RowBox[{"595530", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
             RowBox[{"18496", " ", 
              RowBox[{"(", 
               RowBox[{"27338567", "+", 
                RowBox[{"1021409", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["q", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"696521919", "+", 
                RowBox[{"12219065", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["q", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2396526270", "+", 
                RowBox[{"58237843", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6956504615", "+", 
                RowBox[{"210389462", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"6132422845", "+", 
                RowBox[{"213875796", " ", 
                 SqrtBox[
                  RowBox[{"1156", "-", 
                   RowBox[{"348", " ", "q"}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"62208", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1156", "-", 
              RowBox[{"348", " ", "q"}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"24", " ", 
           SqrtBox[
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}]]}]], 
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "405"}], " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"763", "+", 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1156", "-", 
                 RowBox[{"348", " ", "q"}], "+", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"10717", "+", 
              RowBox[{"268", " ", 
               SqrtBox[
                RowBox[{"1156", "-", 
                 RowBox[{"348", " ", "q"}], "+", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"14215", "+", 
              RowBox[{"487", " ", 
               SqrtBox[
                RowBox[{"1156", "-", 
                 RowBox[{"348", " ", "q"}], "+", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"19040", "+", 
              RowBox[{"719", " ", 
               SqrtBox[
                RowBox[{"1156", "-", 
                 RowBox[{"348", " ", "q"}], "+", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta3s1prime", "=", 
   RowBox[{
    FractionBox["\[Epsilon]", "2"], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "64"}], "+", 
       RowBox[{"18", " ", "q"}], "+", 
       SqrtBox[
        RowBox[{"1156", "-", 
         RowBox[{"348", " ", "q"}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["q", "2"]}]}]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"432", " ", 
       SqrtBox[
        RowBox[{"1156", "-", 
         RowBox[{"348", " ", "q"}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["q", "2"]}]}]]}]], 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6750", " ", 
        SuperscriptBox["q", "3"]}], "+", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"191984", "-", 
          RowBox[{"7238", " ", 
           SqrtBox[
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
       RowBox[{"225", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "238"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8075"}], "+", 
          RowBox[{"338", " ", 
           SqrtBox[
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"217070685", " ", 
             SuperscriptBox["q", "6"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["q", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "61566143"}], "+", 
               RowBox[{"595530", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
            RowBox[{"18496", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "27338567"}], "+", 
               RowBox[{"1021409", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "696521919"}], "+", 
               RowBox[{"12219065", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2396526270"}], "+", 
               RowBox[{"58237843", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6956504615"}], "+", 
               RowBox[{"210389462", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
            RowBox[{"96", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6132422845"}], "+", 
               RowBox[{"213875796", " ", 
                SqrtBox[
                 RowBox[{"1156", "-", 
                  RowBox[{"348", " ", "q"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"62208", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"1156", "-", 
            RowBox[{"348", " ", "q"}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["q", "2"]}]}]]}]], 
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"76160", "+", 
          RowBox[{"405", " ", 
           SuperscriptBox["q", "4"]}], "-", 
          RowBox[{"2876", " ", 
           SqrtBox[
            RowBox[{"1156", "-", 
             RowBox[{"348", " ", "q"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["q", "2"]}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"21434", "-", 
             RowBox[{"536", " ", 
              SqrtBox[
               RowBox[{"1156", "-", 
                RowBox[{"348", " ", "q"}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "763"}], "+", 
             RowBox[{"10", " ", 
              SqrtBox[
               RowBox[{"1156", "-", 
                RowBox[{"348", " ", "q"}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14215"}], "+", 
             RowBox[{"487", " ", 
              SqrtBox[
               RowBox[{"1156", "-", 
                RowBox[{"348", " ", "q"}], "+", 
                RowBox[{"81", " ", 
                 SuperscriptBox["q", "2"]}]}]]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8075058714652643`*^9, 3.807505905317342*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1b887554-0adc-4084-b217-b0caf6a06cde"]
}, Closed]],

Cell[CellGroupData[{

Cell["fixed point of the Landau-Potts model", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 3.807504471530446*^9}, {
  3.807506474884622*^9, 
  3.807506478741596*^9}},ExpressionUUID->"b7baace7-a513-4ded-bc0e-\
1872093fa591"],

Cell["\<\
There are in total three fixed points, the Gaussian and two physically copies \
of the one that interests us (distinguished by an overall negative sign).\
\>", "Text",
 CellChangeTimes->{{3.8075067971978493`*^9, 3.8075068779960623`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a1d47d41-1202-47d2-9b2d-828cf78508d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fpansatz", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{
      RowBox[{"\[Epsilon]", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", "^", "i"}], "*", 
         RowBox[{"\[Lambda]", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expansioncouplings", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.807505931385222*^9, 3.807505980184473*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c5a48e8a-2859-4e21-aa94-9a92bf8b8e27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", "\[Beta]\[Lambda]"}], "/.",
     "fpansatz"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Thread", "[", 
   RowBox[{"%", "\[Equal]", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"%", ",", "expansioncouplings"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"0", "<", "q", "<", 
     RowBox[{"10", "/", "3"}]}], ",", 
    RowBox[{"%", "//", "Simplify"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"fp", "=", 
  RowBox[{"fpansatz", "/.", "%"}]}]}], "Input",
 CellChangeTimes->{{3.8075059824802103`*^9, 3.8075061244154053`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"68d1af05-92c7-4ee7-8e4e-997bca19ea56"]
}, Closed]],

Cell[CellGroupData[{

Cell["some examples that match formulas given in the paper", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 3.807504471530446*^9}, {
  3.807504603749249*^9, 3.80750460900764*^9}, {3.807504648009762*^9, 
  3.807504650792706*^9}, {3.807505416164071*^9, 3.807505416729248*^9}, {
  3.8075069094091988`*^9, 
  3.807506911566978*^9}},ExpressionUUID->"148dc5f9-5c93-4525-b898-\
efc55729771b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.80750613116617*^9, 3.807506178513917*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"da1af43e-93a6-4039-af6f-ac35f355a50d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta2s0", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{3.807506216569603*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"8995ff90-8664-48cf-8d84-037de494e418"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta2s2", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.80750625093001*^9, 3.807506251035842*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"67c016fb-9434-49b8-a573-4f1fd96304d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "theta2s0"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"d", "-", "theta2s2"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"q", "-", "1"}], ")"}]}], "/.", "fp"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"q", "\[Rule]", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.807506258809527*^9, 3.807506304668683*^9}, {
  3.807506416368206*^9, 3.807506431300708*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"51b8b469-e729-488c-b54b-c42f0ec46f9e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Restricted Potts Model in d=4-\[Epsilon]", "Section",
 CellChangeTimes->{{3.8075032805106*^9, 3.807503295694628*^9}, {
  3.807505536489979*^9, 
  3.807505539157185*^9}},ExpressionUUID->"10690f87-7149-4e4c-8db3-\
96d32d72d9e4"],

Cell[CellGroupData[{

Cell["beta functions of the couplings u and v", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504382804721*^9}},ExpressionUUID->"92cacaf5-4d64-47b9-ab08-\
8271699308cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]u", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", "q"}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "u", " ", "v"}],
      "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["v", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"3", " ", "q"}]}], ")"}]}], " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"22", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "51"}], "+", 
           RowBox[{"15", " ", "q"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "216"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2071", "+", 
           RowBox[{"856", " ", "q"}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{"6", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1239"}], "+", 
           RowBox[{"1160", " ", "q"}], "+", 
           RowBox[{"79", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2754", "-", 
           RowBox[{"1647", " ", "q"}], "+", 
           RowBox[{"638", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "3"]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "683"}], "+", 
           RowBox[{"559", " ", "q"}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"267", "-", 
           RowBox[{"211", " ", "q"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "4"]}]}], ")"}]}], "-", 
     RowBox[{"u", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["4", "9"], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"5", " ", "q"}]}], ")"}], " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{
         FractionBox["64", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"3", " ", "q"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
         SuperscriptBox["q", "3"], " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["v", "4"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]v", "=", 
   RowBox[{
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "u"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "q", " ", "v"}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"77", "+", 
          RowBox[{"5", " ", "q"}]}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"6", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "41"}], "+", 
          RowBox[{"23", " ", "q"}]}], ")"}], " ", "u", " ", "v"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"87", "-", 
          RowBox[{"69", " ", "q"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5806", "+", 
          RowBox[{"788", " ", "q"}], "-", 
          RowBox[{"26", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"9", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3224"}], "+", 
          RowBox[{"1873", " ", "q"}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1153", "-", 
          RowBox[{"1007", " ", "q"}], "+", 
          RowBox[{"262", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1804"}], "+", 
          RowBox[{"2071", " ", "q"}], "-", 
          RowBox[{"881", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          RowBox[{"145", " ", 
           SuperscriptBox["q", "3"]}]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}]}], "-", 
    RowBox[{"v", " ", "\[Epsilon]"}], "+", 
    RowBox[{
     FractionBox["4", "9"], " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", "q"}], ")"}], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"36", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", " ", "q"}]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", "q"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"15", " ", "q"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80750342486106*^9, 3.8075034813923388`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"cfa51f70-9230-4d89-b942-9d42e76aa3ff"]
}, Closed]],

Cell[CellGroupData[{

Cell["anomalous dimension", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504392960141*^9}},ExpressionUUID->"5423169b-51f3-47de-9d1f-\
72ed80964f9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eta", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "u", " ", 
        "v"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "q"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"8", " ", "q"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"9", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"6", " ", "q"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"8", " ", "q"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "q"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.807503524941413*^9, 3.8075035351604757`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"68d845f0-bd9c-41b3-8b77-f2776499f572"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
critical exponents of the quadratic sector, \[OpenCurlyDoubleQuote]2\
\[CloseCurlyDoubleQuote] stands for quadratic, while the last number is the \
spin\
\>", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504443172003*^9}},ExpressionUUID->"6a676f6c-2163-411b-a577-\
fc70de028093"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"theta2s0", "=", 
    RowBox[{"2", "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], " ", "u"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "v"}], "+", 
     RowBox[{
      FractionBox["5", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "u", " ", 
         "v"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", "q"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "72"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"37", " ", "q"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"18", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "+", 
           RowBox[{"27", " ", "q"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"576", "-", 
           RowBox[{"660", " ", "q"}], "+", 
           RowBox[{"247", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "3"]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "192"}], "+", 
           RowBox[{"276", " ", "q"}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta2s1", "=", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{"2", " ", "u"}], "3"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "q", " ", "v"}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", "q"}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"6", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"5", " ", "q"}]}], ")"}], " ", "u", " ", "v"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"27", "-", 
           RowBox[{"21", " ", "q"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "216"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "355"}], "-", 
           RowBox[{"94", " ", "q"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"9", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "355"}], "+", 
           RowBox[{"205", " ", "q"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1065", "-", 
           RowBox[{"960", " ", "q"}], "+", 
           RowBox[{"251", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "355"}], "+", 
           RowBox[{"407", " ", "q"}], "-", 
           RowBox[{"172", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta2s2", "=", 
   RowBox[{"2", "-", 
    FractionBox[
     RowBox[{"2", " ", "u"}], "3"], "+", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", "q"}], ")"}], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "u", " ", 
        "v"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"3", " ", "q"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "216"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "355"}], "-", 
          RowBox[{"94", " ", "q"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"9", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{"81", "-", 
          RowBox[{"86", " ", "q"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"189", "-", 
          RowBox[{"30", " ", "q"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"45", "-", 
          RowBox[{"14", " ", "q"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.807503618347389*^9, 3.80750369106382*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"2ed05383-7c13-4e10-879c-52c32a1d13fd"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
critical exponents of the cubic sector, \[OpenCurlyDoubleQuote]3\
\[CloseCurlyDoubleQuote] stands for cubic, while the last number is the spin\
\>", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.8075044573390102`*^9}},ExpressionUUID->"e55eb8ea-e52d-4461-8d39-\
a65ace7a029c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"theta3s0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "q", " ", "v"}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"3", " ", "q"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"6", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "35"}], "+", 
           RowBox[{"19", " ", "q"}]}], ")"}], " ", "u", " ", "v"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"105", "-", 
           RowBox[{"93", " ", "q"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1069"}], "-", 
           RowBox[{"228", " ", "q"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"3", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3207"}], "+", 
           RowBox[{"1776", " ", "q"}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1069", "-", 
           RowBox[{"1000", " ", "q"}], "+", 
           RowBox[{"261", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1069"}], "+", 
           RowBox[{"1320", " ", "q"}], "-", 
           RowBox[{"589", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"97", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", "+", "\[Epsilon]"}], "2"], "-", 
     RowBox[{
      FractionBox["4", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "+", "q"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"9", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"7", " ", "q"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"12", " ", "q"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"14", " ", "q"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "3"]}], ")"}], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"theta3s2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "u"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "q"}], ")"}], " ", "q", " ", "v"}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"3", " ", "q"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "73"}], "+", 
           RowBox[{"25", " ", "q"}]}], ")"}], " ", "u", " ", "v"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"57", "-", 
           RowBox[{"25", " ", "q"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "144"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1069"}], "-", 
           RowBox[{"228", " ", "q"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"6985", "-", 
           RowBox[{"2832", " ", "q"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6077", "-", 
           RowBox[{"3736", " ", "q"}], "+", 
           RowBox[{"629", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1787"}], "+", 
           RowBox[{"1472", " ", "q"}], "-", 
           RowBox[{"463", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["q", "3"]}]}], ")"}], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", "+", "\[Epsilon]"}], "2"], "-", 
     RowBox[{
      FractionBox["4", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "+", "q"}], ")"}], " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "q"}], ")"}], " ", "q", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"19", "-", 
           RowBox[{"8", " ", "q"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "q"}], ")"}], " ", 
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox["v", "3"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"theta3s3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "u"}], "+", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"3", " ", "q"}]}], ")"}], " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", "u", " ", 
       "v"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"3", " ", "q"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "144"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1069"}], "-", 
         RowBox[{"228", " ", "q"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"3", " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{"571", "-", 
         RowBox[{"598", " ", "q"}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"431", "-", 
         RowBox[{"84", " ", "q"}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"97", "-", 
         RowBox[{"38", " ", "q"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", 
         SuperscriptBox["q", "3"]}], ")"}], " ", 
       SuperscriptBox["v", "3"]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", "+", "\[Epsilon]"}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "9"]}], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", "q"}], ")"}], " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
       SuperscriptBox["u", "2"], " ", "v"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "2"], " ", "u", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox["v", "3"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.807504140492544*^9, 3.80750414187906*^9}, {
  3.807504174059504*^9, 3.807504206026977*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"37f390b6-bbc9-4237-a085-48ceee7d1618"]
}, Closed]],

Cell[CellGroupData[{

Cell["fixed point of the tetrahedral model", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 
  3.807504471530446*^9}},ExpressionUUID->"19b6d252-6515-4b92-8394-\
49b9cc3b6e73"],

Cell["\<\
Notice that u should start with u~\[Epsilon]*1/(q+2), which happens to be the \
third solution for me. If this is not the case for you, please change the \
chosen solution accordingly. Among the other fixed points there are Gaussian \
and O(N), but there is also a fourth fixed point (similarly to the \
hyper-cubic model, for which the fourth fixed point represents N-decoupled \
Ising).\
\>", "Text",
 CellChangeTimes->{{3.807504483466608*^9, 3.8075045834249783`*^9}, {
   3.80750501873849*^9, 3.807505041709008*^9}, {3.807505100904051*^9, 
   3.8075051211784887`*^9}, {3.8075051667483883`*^9, 3.807505272812751*^9}, {
   3.807505379450039*^9, 3.807505401823476*^9}, 3.8075055287499037`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5e783e4c-e33d-4416-8ba4-77bfef891194"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fpansatz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "\[Rule]", 
      RowBox[{"\[Epsilon]", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "i", "]"}], "*", 
          RowBox[{"\[Epsilon]", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"\[Epsilon]", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", "i", "]"}], "*", 
          RowBox[{"\[Epsilon]", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expansioncouplings", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"v", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.807503747132742*^9, 3.807503761698997*^9}, {
  3.8075039358357983`*^9, 3.807503984387456*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"d55c426d-7efa-4992-b924-7fc11d58b0cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]u", ",", "\[Beta]v"}], "}"}], "/.", "fpansatz"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", "Flatten"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Thread", "[", 
   RowBox[{"%", "\[Equal]", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"%", ",", "expansioncouplings"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fp", "=", 
  RowBox[{"fpansatz", "/.", "%"}]}]}], "Input",
 CellChangeTimes->{{3.807503867579245*^9, 3.807503933748664*^9}, {
   3.807503995752087*^9, 3.807504076033791*^9}, {3.807504243834227*^9, 
   3.807504260492734*^9}, {3.807505071926201*^9, 3.8075050874072237`*^9}, {
   3.8075052830581007`*^9, 3.807505283136263*^9}, 3.807505325293868*^9, 
   3.80750543784669*^9, 3.8075055087078133`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"15088c68-9548-4bba-853d-6c691b606fd4"]
}, Closed]],

Cell[CellGroupData[{

Cell["some examples that match formulas given in the paper", "Subsection",
 CellChangeTimes->{{3.8075043667833567`*^9, 3.807504471530446*^9}, {
  3.807504603749249*^9, 3.80750460900764*^9}, {3.807504648009762*^9, 
  3.807504650792706*^9}, {3.807505416164071*^9, 3.807505416729248*^9}, {
  3.8075069139852877`*^9, 
  3.8075069151882353`*^9}},ExpressionUUID->"bbe289da-dd1e-48e1-aef8-\
01f0a461b354"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.80750426515308*^9, 3.807504303131177*^9}, {
  3.807505293589123*^9, 3.8075053205995407`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d11033b0-c520-4eb1-af49-1cdcc0d2c753"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta2s0", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.807504326215827*^9, 3.807504329502489*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2489efbf-199b-4d22-ab95-ce56f81dbd26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"theta2s1", "/.", "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.80750463711429*^9, 3.807504637147276*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"6d3c7730-01c0-4d49-aa9a-9f7b62c48578"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "theta2s0"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"d", "-", "theta2s1"}], ")"}]}], ")"}], "/", "q"}], "/.", 
   "fp"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"q", "\[Rule]", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.807504659282741*^9, 3.807504718087823*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"6bcaae44-f14f-472c-9207-4a0346b4fc63"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1235, 786},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 944, 17, 237, "Text",ExpressionUUID->"aa8ac970-ca0e-4f84-822d-8371c3696994"],
Cell[CellGroupData[{
Cell[1527, 41, 276, 4, 84, "Section",ExpressionUUID->"b3c358ca-114c-49b3-9b5e-df084cde2753"],
Cell[CellGroupData[{
Cell[1828, 49, 241, 4, 67, "Subsection",ExpressionUUID->"f0691eb9-5a7d-4bbd-ad6c-ec8fe1b39e04"],
Cell[2072, 55, 1765, 50, 120, "Input",ExpressionUUID->"8a3a8793-ceb8-4f10-a77c-82438bfdfe32"]
}, Closed]],
Cell[CellGroupData[{
Cell[3874, 110, 169, 3, 46, "Subsection",ExpressionUUID->"4d27e23b-f917-4d03-a512-5e9aed7d5811"],
Cell[4046, 115, 1609, 47, 121, "Input",ExpressionUUID->"4effc3cf-a6a4-4459-9161-d04a822a2dec"]
}, Closed]],
Cell[CellGroupData[{
Cell[5692, 167, 310, 7, 46, "Subsection",ExpressionUUID->"64c37727-b790-4d4d-9c09-fb7d6307c221"],
Cell[6005, 176, 4842, 143, 399, "Input",ExpressionUUID->"334ddda9-cdd6-4e53-9930-85b10c84a751"]
}, Closed]],
Cell[CellGroupData[{
Cell[10884, 324, 302, 6, 46, "Subsection",ExpressionUUID->"44fcfed2-f02c-43c1-bf44-8c74d7d8f8a0"],
Cell[11189, 332, 4999, 147, 397, "Input",ExpressionUUID->"a899b6fb-eb49-4c39-a45f-10d5b747131c"]
}, Closed]],
Cell[CellGroupData[{
Cell[16225, 484, 372, 8, 80, "Subsection",ExpressionUUID->"6e9ce9c5-485e-4b08-b7ad-e494dce1fac1"],
Cell[16600, 494, 14394, 396, 1516, "Input",ExpressionUUID->"1b887554-0adc-4084-b217-b0caf6a06cde"]
}, Closed]],
Cell[CellGroupData[{
Cell[31031, 895, 236, 4, 46, "Subsection",ExpressionUUID->"b7baace7-a513-4ded-bc0e-1872093fa591"],
Cell[31270, 901, 343, 6, 93, "Text",ExpressionUUID->"a1d47d41-1202-47d2-9b2d-828cf78508d4"],
Cell[31616, 909, 893, 25, 64, "Input",ExpressionUUID->"c5a48e8a-2859-4e21-aa94-9a92bf8b8e27"],
Cell[32512, 936, 1288, 37, 168, "Input",ExpressionUUID->"68d1af05-92c7-4ee7-8e4e-997bca19ea56"]
}, Closed]],
Cell[CellGroupData[{
Cell[33837, 978, 396, 6, 46, "Subsection",ExpressionUUID->"148dc5f9-5c93-4525-b898-efc55729771b"],
Cell[34236, 986, 622, 17, 90, "Input",ExpressionUUID->"da1af43e-93a6-4039-af6f-ac35f355a50d"],
Cell[34861, 1005, 604, 17, 90, "Input",ExpressionUUID->"8995ff90-8664-48cf-8d84-037de494e418"],
Cell[35468, 1024, 627, 17, 90, "Input",ExpressionUUID->"67c016fb-9434-49b8-a573-4f1fd96304d5"],
Cell[36098, 1043, 1022, 31, 116, "Input",ExpressionUUID->"51b8b469-e729-488c-b54b-c42f0ec46f9e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37169, 1080, 232, 4, 84, "Section",ExpressionUUID->"10690f87-7149-4e4c-8db3-96d32d72d9e4"],
Cell[CellGroupData[{
Cell[37426, 1088, 189, 3, 67, "Subsection",ExpressionUUID->"92cacaf5-4d64-47b9-ab08-8271699308cd"],
Cell[37618, 1093, 8171, 237, 435, "Input",ExpressionUUID->"cfa51f70-9230-4d89-b942-9d42e76aa3ff"]
}, Closed]],
Cell[CellGroupData[{
Cell[45826, 1335, 169, 3, 46, "Subsection",ExpressionUUID->"5423169b-51f3-47de-9d1f-72ed80964f9a"],
Cell[45998, 1340, 2075, 61, 106, "Input",ExpressionUUID->"68d845f0-bd9c-41b3-8b77-f2776499f572"]
}, Closed]],
Cell[CellGroupData[{
Cell[48110, 1406, 310, 7, 46, "Subsection",ExpressionUUID->"6a676f6c-2163-411b-a577-fc70de028093"],
Cell[48423, 1415, 7046, 208, 411, "Input",ExpressionUUID->"2ed05383-7c13-4e10-879c-52c32a1d13fd"]
}, Closed]],
Cell[CellGroupData[{
Cell[55506, 1628, 302, 6, 46, "Subsection",ExpressionUUID->"e55eb8ea-e52d-4461-8d39-a65ace7a029c"],
Cell[55811, 1636, 10011, 295, 591, "Input",ExpressionUUID->"37f390b6-bbc9-4237-a085-48ceee7d1618"]
}, Closed]],
Cell[CellGroupData[{
Cell[65859, 1936, 186, 3, 46, "Subsection",ExpressionUUID->"19b6d252-6515-4b92-8394-49b9cc3b6e73"],
Cell[66048, 1941, 799, 13, 122, "Text",ExpressionUUID->"5e783e4c-e33d-4416-8ba4-77bfef891194"],
Cell[66850, 1956, 1411, 41, 64, "Input",ExpressionUUID->"d55c426d-7efa-4992-b924-7fc11d58b0cf"],
Cell[68264, 1999, 1309, 34, 142, "Input",ExpressionUUID->"15088c68-9548-4bba-853d-6c691b606fd4"]
}, Closed]],
Cell[CellGroupData[{
Cell[69610, 2038, 398, 6, 46, "Subsection",ExpressionUUID->"bbe289da-dd1e-48e1-aef8-01f0a461b354"],
Cell[70011, 2046, 673, 18, 90, "Input",ExpressionUUID->"d11033b0-c520-4eb1-af49-1cdcc0d2c753"],
Cell[70687, 2066, 628, 17, 90, "Input",ExpressionUUID->"2489efbf-199b-4d22-ab95-ce56f81dbd26"],
Cell[71318, 2085, 627, 17, 90, "Input",ExpressionUUID->"6d3c7730-01c0-4d49-aa9a-9f7b62c48578"],
Cell[71948, 2104, 923, 28, 116, "Input",ExpressionUUID->"6bcaae44-f14f-472c-9207-4a0346b4fc63"]
}, Closed]]
}, Open  ]]
}
]
*)


